A formal approach for customization of schema.org based on SHACL

Schema.org is a widely adopted vocabulary for semantic annotation of content and data. However, its generic nature makes it complicated for data publishers to pick right types and properties for a specific domain and task. In this paper we propose a formal approach, a domain specification process that generates domain specific patterns by applying operators implemented in SHACL to the schema.org vocabulary. These patterns can support knowledge generation and assessment processes for specific domains and tasks. We demonstrated our approach with use cases in tourism domain.

==> gitcommit.sh <==
git add .
git commit -am "Autosave %date%-%time:~0,8%"
git pull
git push

